Consequences of symmetry-breaking on conformal defect data

Conformal defects spontaneously break part of the symmetry algebra of a bulk CFT. We show that the broken Ward identities imply very general sum rules on the defect CFT data as well as on the DOE data of bulk operators, which we call defect soft theorems. Our derivation is elementary, allowing us to easily reproduce and generalize constraints on displacement and tilt operators previously obtained in the literature as well as a plethora of new ones, including constraints on bulk-defect correlation functions. For line defects we rewrite constraints in dispersive sum rule form, showing they lead to exact, optimal bounds on the OPE data of the defect. We test these sum rules in concrete perturbative examples, finding perfect agreement with existing calculations and making new predictions for various dCFT data.

==> functional_sum_rules.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[     91731,       2459]
NotebookOptionsPosition[     89010,       2409]
NotebookOutlinePosition[     89408,       2425]
CellTagsIndexPosition[     89365,       2422]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Functional sum rules for four-point functions", "Section",
 CellChangeTimes->{{3.9682226745020227`*^9, 
  3.9682227151479387`*^9}},ExpressionUUID->"f8bfcb0e-7ae3-4b9d-b0cd-\
5c22e0403b5c"],

Cell[CellGroupData[{

Cell["Tilts", "Subsection",
 CellChangeTimes->{{3.968222686909638*^9, 
  3.968222692803732*^9}},ExpressionUUID->"52ed1073-9c84-4a77-a738-\
853b903c4163"],

Cell["\<\
For a line defect that breaks O(NN) -> O(NN-1). The split in the O(NN-1) \
representations S,T,A  is f [\[CapitalDelta]] = {f_S [\[CapitalDelta]], f_T [\
\[CapitalDelta]], f_A [\[CapitalDelta]]}\
\>", "Text",
 CellChangeTimes->{{3.968222890549049*^9, 3.968222915621297*^9}, {
  3.968222977297014*^9, 
  3.968223062102674*^9}},ExpressionUUID->"07c7142a-f42e-48bb-9a51-\
af4979351a83"],

Cell[CellGroupData[{

Cell["Soft", "Subsubsection",
 CellChangeTimes->{{3.9682227477562304`*^9, 
  3.968222750719699*^9}},ExpressionUUID->"d7db14e8-faa0-4443-80da-\
368dd61ff954"],

Cell[TextData[{
 "The functional sum rule corresponding to eq. (B.3):\n",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["\[Integral]", "0"], "1"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "d9fe309d-dbf7-4b81-9a6d-cfc0a1d5a266"],
 " dz  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SuperscriptBox[
      SubscriptBox["G", "+"], 
      RowBox[{"(", "1", ")"}]], " ", 
     RowBox[{"(", "z", ")"}]}], " ", "=", " ", "0."}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "cfd03fb0-dc6d-4a84-9b0f-2ebabdd77805"]
}], "Text",
 CellChangeTimes->{{3.968234255645368*^9, 3.968234294168269*^9}, {
  3.96823434871262*^9, 
  3.96823438356955*^9}},ExpressionUUID->"36b7765a-7c47-487f-8f9f-\
cfe174d3428d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"TsoftLHS", "[", "\[CapitalDelta]_", "]"}], "=", " ", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", 
      RowBox[{"1", "-", 
       FractionBox["1", 
        RowBox[{"NN", "-", "1"}]]}], ",", "0"}], "}"}], "*", 
    RowBox[{"1", "/", "3"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}]}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"1", "/", "2"}], "+", "\[CapitalDelta]"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{"6", "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
           "\[CapitalDelta]"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
           "\[CapitalDelta]", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"PolyGamma", "[", 
              RowBox[{"1", ",", 
               RowBox[{"\[CapitalDelta]", "/", "2"}]}], "]"}], "-", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"1", ",", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], "/", "2"}]}], 
              "]"}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Sqrt", "[", "\[Pi]", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"2", "+", "\[CapitalDelta]"}], "]"}]}], ")"}]}], ")"}], " ", 
    "2", " ", 
    RowBox[{
     RowBox[{"Sin", "[", 
      RowBox[{
       RowBox[{"\[Pi]", "/", "2"}], " ", 
       RowBox[{"(", 
        RowBox[{"\[CapitalDelta]", "-", "2"}], ")"}]}], "]"}], "^", "2"}]}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TsoftRHS", "=", " ", "0"}], ";"}]}], "Input",
 CellChangeTimes->{{3.968222760213133*^9, 3.968222761117663*^9}, {
   3.968222871542836*^9, 3.968222873746937*^9}, {3.968222918346429*^9, 
   3.968222919344233*^9}, {3.968222963440475*^9, 3.968222965158141*^9}, 
   3.96822310442735*^9, {3.968234390354972*^9, 3.968234409134273*^9}, {
   3.968236225357189*^9, 
   3.968236228222007*^9}},ExpressionUUID->"34d6893e-b8e1-4f91-a7ef-\
f6dad46a0fa3"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Double - soft", "Subsubsection",
 CellChangeTimes->{{3.96822275203014*^9, 
  3.968222755666634*^9}},ExpressionUUID->"f1be5678-220d-4d80-ae27-\
8033e4335b5e"],

Cell[TextData[{
 "The functional sum rule corresponding to eq. (B.12):\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SuperscriptBox[
      SubscriptBox["\[Integral]", "0"], "1"], " ", 
     RowBox[{"dz", " ", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            SubscriptBox["G", "+"], 
            RowBox[{"(", "1", ")"}]], " ", 
           RowBox[{"(", "z", ")"}]}], " ", "-", " ", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            SubscriptBox["G", "+"], 
            RowBox[{"(", "2", ")"}]], " ", 
           RowBox[{"(", "z", ")"}]}]}], ")"}], " ", "log", " ", 
        RowBox[{"(", 
         RowBox[{"z", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", "z"}], ")"}]}], ")"}]}], " ", "+", " ", 
       RowBox[{"3", " ", 
        SubscriptBox["G", "-"], " ", 
        RowBox[{"(", "z", ")"}], " ", "log", " ", 
        RowBox[{"(", 
         FractionBox["z", 
          RowBox[{"1", "-", "z"}]], ")"}]}]}], " ", "]"}]}], " ", "=", " ", 
    SubscriptBox["C", "t"]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "b2f4f03e-4522-40ba-b9ef-a9320f9819ea"]
}], "Text",
 CellChangeTimes->{{3.968234413308448*^9, 
  3.968234606005615*^9}},ExpressionUUID->"f5ae9f39-df8b-422f-9b31-\
129f64b396d4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"TdsoftLHS", "[", "\[CapitalDelta]_", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            SuperscriptBox["2", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "\[CapitalDelta]"}]}]], " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{
              FractionBox["1", "2"], "+", "\[CapitalDelta]"}], "]"}]}], 
           RowBox[{"3", " ", 
            SqrtBox["\[Pi]"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{"1", "+", "\[CapitalDelta]"}], "]"}]}]]}], "-", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "\[CapitalDelta]"}]}], "]"}]}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
           "\[CapitalDelta]", " ", 
           SuperscriptBox[
            RowBox[{"Gamma", "[", 
             RowBox[{"1", "+", "\[CapitalDelta]"}], "]"}], "2"]}]], "-", 
         FractionBox[
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{
               SuperscriptBox["4", "\[CapitalDelta]"], " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{
                 FractionBox["1", "2"], "+", "\[CapitalDelta]"}], "]"}], " ", 
               
               RowBox[{"Gamma", "[", 
                RowBox[{"1", "+", "\[CapitalDelta]"}], "]"}]}], 
              RowBox[{
               SqrtBox["\[Pi]"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}]}]], "-", 
             
             RowBox[{"\[CapitalDelta]", " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "\[CapitalDelta]"}]}], "]"}]}]}], ")"}]}], 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
              "\[CapitalDelta]"}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"Gamma", "[", 
             RowBox[{"1", "+", "\[CapitalDelta]"}], "]"}], "2"]}]], "-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["4", "\[CapitalDelta]"], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox["1", "2"], "+", "\[CapitalDelta]"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"PolyGamma", "[", 
              RowBox[{"1", ",", 
               FractionBox["\[CapitalDelta]", "2"]}], "]"}], "-", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"1", ",", 
               FractionBox[
                RowBox[{"1", "+", "\[CapitalDelta]"}], "2"]}], "]"}]}], 
            ")"}]}], 
          RowBox[{"3", " ", 
           SqrtBox["\[Pi]"], " ", 
           RowBox[{"Gamma", "[", "\[CapitalDelta]", "]"}]}]]}], ")"}]}], " ", 
      
      SuperscriptBox[
       RowBox[{"Sin", "[", 
        FractionBox[
         RowBox[{"\[Pi]", " ", "\[CapitalDelta]"}], "2"], "]"}], "2"]}], ",", 
     
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"NN", "-", "1"}]]}], 
      RowBox[{"1", "/", "2"}], 
      RowBox[{"(", 
       RowBox[{"1", "+", "NN"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox["2", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "\[CapitalDelta]"}]}]], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["1", "2"], "+", "\[CapitalDelta]"}], "]"}]}], 
         RowBox[{"3", " ", 
          SqrtBox["\[Pi]"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"1", "+", "\[CapitalDelta]"}], "]"}]}]], "+", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "\[CapitalDelta]"}]}], "]"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
          "\[CapitalDelta]", " ", 
          SuperscriptBox[
           RowBox[{"Gamma", "[", 
            RowBox[{"1", "+", "\[CapitalDelta]"}], "]"}], "2"]}]], "+", 
        FractionBox[
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{
              SuperscriptBox["4", "\[CapitalDelta]"], " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{
                FractionBox["1", "2"], "+", "\[CapitalDelta]"}], "]"}], " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{"1", "+", "\[CapitalDelta]"}], "]"}]}], 
             RowBox[{
              SqrtBox["\[Pi]"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}]}]], "-", 
            RowBox[{"\[CapitalDelta]", " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "\[CapitalDelta]"}]}], "]"}]}]}], ")"}]}], 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
             "\[CapitalDelta]"}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"Gamma", "[", 
            RowBox[{"1", "+", "\[CapitalDelta]"}], "]"}], "2"]}]], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["4", "\[CapitalDelta]"], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["1", "2"], "+", "\[CapitalDelta]"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"PolyGamma", "[", 
             RowBox[{"1", ",", 
              FractionBox["\[CapitalDelta]", "2"]}], "]"}], "-", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"1", ",", 
              FractionBox[
               RowBox[{"1", "+", "\[CapitalDelta]"}], "2"]}], "]"}]}], 
           ")"}]}], 
         RowBox[{"3", " ", 
          SqrtBox["\[Pi]"], " ", 
          RowBox[{"Gamma", "[", "\[CapitalDelta]", "]"}]}]]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", 
        FractionBox[
         RowBox[{"\[Pi]", " ", "\[CapitalDelta]"}], "2"], "]"}], "2"]}], ",", 
     
     RowBox[{
      RowBox[{"-", " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"\[Pi]", " ", "\[CapitalDelta]"}], "2"], "]"}], "2"]}], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox["2", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "\[CapitalDelta]"}]}]], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["1", "2"], "+", "\[CapitalDelta]"}], "]"}]}], 
         RowBox[{
          SqrtBox["\[Pi]"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"1", "+", "\[CapitalDelta]"}], "]"}]}]], "-", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "\[CapitalDelta]"}]}], "]"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
          "\[CapitalDelta]", " ", 
          SuperscriptBox[
           RowBox[{"Gamma", "[", 
            RowBox[{"1", "+", "\[CapitalDelta]"}], "]"}], "2"]}]], "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["4", "\[CapitalDelta]"], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["1", "2"], "+", "\[CapitalDelta]"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"PolyGamma", "[", 
             RowBox[{"1", ",", 
              FractionBox["\[CapitalDelta]", "2"]}], "]"}], "-", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"1", ",", 
              FractionBox[
               RowBox[{"1", "+", "\[CapitalDelta]"}], "2"]}], "]"}]}], 
           ")"}]}], 
         RowBox[{
          SqrtBox["\[Pi]"], " ", 
          RowBox[{"Gamma", "[", "\[CapitalDelta]", "]"}]}]]}], ")"}]}]}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TdsoftRHS", "=", " ", "Ct"}], ";"}]}], "Input",
 CellChangeTimes->{{3.968222789272397*^9, 3.968222789997723*^9}, {
   3.968222927922019*^9, 3.968222934986588*^9}, {3.9682229705840683`*^9, 
   3.9682229711204987`*^9}, {3.968234609341414*^9, 3.9682346095029297`*^9}, {
   3.968235417632285*^9, 3.968235417775311*^9}, 3.968235792032709*^9, {
   3.96823623041789*^9, 
   3.968236233262395*^9}},ExpressionUUID->"ade95885-915b-42df-91a2-\
d790b647bc43"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Displacements", "Subsection",
 CellChangeTimes->{{3.968222694621449*^9, 
  3.968222701103251*^9}},ExpressionUUID->"3b1cff26-0da8-4910-9dcc-\
1a16bbb8639b"],

Cell["\<\
For a line defect that breaks SO(d) -> SO(d-1) = SO(q) rotational symmetry . \
The split in the SO(q) representations S, T, A  is f [\[CapitalDelta]] = {f_S \
[\[CapitalDelta]], f_T [\[CapitalDelta]], f_A [\[CapitalDelta]]}\
\>", "Text",
 CellChangeTimes->{{3.968223277120027*^9, 
  3.968223321553993*^9}},ExpressionUUID->"22a48872-2baf-4976-a654-\
48670d8d1950"],

Cell[CellGroupData[{

Cell["Soft", "Subsubsection",
 CellChangeTimes->{{3.9682231153995943`*^9, 
  3.96822311824749*^9}},ExpressionUUID->"f2ed0e2b-c552-4a8c-8227-\
a89bae649e62"],

Cell[TextData[{
 "The functional sum rule corresponding to eq. (B.6):\n",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["\[Integral]", "0"], "1"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "f3ba734c-ebd8-4dff-a470-384a0e8b1c2d"],
 " dz  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["z", "2"], " ", "-", " ", "z", " ", "+", " ", "1"}], 
     ")"}], " "}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "9fdac256-8ccc-4219-8af0-5b7d00b40a15"],
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SuperscriptBox[
      SubscriptBox["G", "+"], 
      RowBox[{"(", "1", ")"}]], " ", 
     RowBox[{"(", "z", ")"}]}], " ", "=", " ", "0."}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "53514639-38e0-4b78-b79d-c92a5667bb74"]
}], "Text",
 CellChangeTimes->{{3.968234635457152*^9, 
  3.968234674875568*^9}},ExpressionUUID->"7d2fc546-ca96-48f7-9106-\
f547dedb7914"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Dsoft1LHS", "[", "\[CapitalDelta]_", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["1", "5"], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"2", " ", "\[CapitalDelta]", " ", 
          RowBox[{"(", 
           RowBox[{"35", "+", 
            RowBox[{"3", " ", "\[CapitalDelta]"}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[CapitalDelta]", "2"]}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "\[CapitalDelta]"}]}], "]"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "12"}], "-", "\[CapitalDelta]", "+", 
            SuperscriptBox["\[CapitalDelta]", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "-", "\[CapitalDelta]", "+", 
            SuperscriptBox["\[CapitalDelta]", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"Gamma", "[", 
            RowBox[{"1", "+", "\[CapitalDelta]"}], "]"}], "2"]}]], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["4", "\[CapitalDelta]"], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["1", "2"], "+", "\[CapitalDelta]"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "150"}], "-", 
                RowBox[{"170", " ", "\[CapitalDelta]"}], "+", 
                RowBox[{"133", " ", 
                 SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
                RowBox[{"72", " ", 
                 SuperscriptBox["\[CapitalDelta]", "3"]}], "-", 
                RowBox[{"31", " ", 
                 SuperscriptBox["\[CapitalDelta]", "4"]}], "-", 
                RowBox[{"6", " ", 
                 SuperscriptBox["\[CapitalDelta]", "5"]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[CapitalDelta]", "6"]}]}], ")"}]}], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "12"}], "-", "\[CapitalDelta]", "+", 
                SuperscriptBox["\[CapitalDelta]", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "6"}], "-", "\[CapitalDelta]", "+", 
                SuperscriptBox["\[CapitalDelta]", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "-", "\[CapitalDelta]", "+", 
                SuperscriptBox["\[CapitalDelta]", "2"]}], ")"}], " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{"1", "+", "\[CapitalDelta]"}], "]"}]}]], "+", 
            FractionBox[
             RowBox[{
              RowBox[{"-", 
               RowBox[{"PolyGamma", "[", 
                RowBox[{"1", ",", 
                 FractionBox["\[CapitalDelta]", "2"]}], "]"}]}], "+", 
              RowBox[{"PolyGamma", "[", 
               RowBox[{"1", ",", 
                FractionBox[
                 RowBox[{"1", "+", "\[CapitalDelta]"}], "2"]}], "]"}]}], 
             RowBox[{"Gamma", "[", "\[CapitalDelta]", "]"}]]}], ")"}]}], 
         SqrtBox["\[Pi]"]]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", 
        FractionBox[
         RowBox[{"\[Pi]", " ", "\[CapitalDelta]"}], "2"], "]"}], "2"]}], ",", 
     
     RowBox[{
      FractionBox["1", "5"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        FractionBox["1", "q"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"2", " ", "\[CapitalDelta]", " ", 
          RowBox[{"(", 
           RowBox[{"35", "+", 
            RowBox[{"3", " ", "\[CapitalDelta]"}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[CapitalDelta]", "2"]}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "\[CapitalDelta]"}]}], "]"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "12"}], "-", "\[CapitalDelta]", "+", 
            SuperscriptBox["\[CapitalDelta]", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "-", "\[CapitalDelta]", "+", 
            SuperscriptBox["\[CapitalDelta]", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"Gamma", "[", 
            RowBox[{"1", "+", "\[CapitalDelta]"}], "]"}], "2"]}]], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["4", "\[CapitalDelta]"], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["1", "2"], "+", "\[CapitalDelta]"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "150"}], "-", 
                RowBox[{"170", " ", "\[CapitalDelta]"}], "+", 
                RowBox[{"133", " ", 
                 SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
                RowBox[{"72", " ", 
                 SuperscriptBox["\[CapitalDelta]", "3"]}], "-", 
                RowBox[{"31", " ", 
                 SuperscriptBox["\[CapitalDelta]", "4"]}], "-", 
                RowBox[{"6", " ", 
                 SuperscriptBox["\[CapitalDelta]", "5"]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[CapitalDelta]", "6"]}]}], ")"}]}], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "12"}], "-", "\[CapitalDelta]", "+", 
                SuperscriptBox["\[CapitalDelta]", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "6"}], "-", "\[CapitalDelta]", "+", 
                SuperscriptBox["\[CapitalDelta]", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "-", "\[CapitalDelta]", "+", 
                SuperscriptBox["\[CapitalDelta]", "2"]}], ")"}], " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{"1", "+", "\[CapitalDelta]"}], "]"}]}]], "+", 
            FractionBox[
             RowBox[{
              RowBox[{"-", 
               RowBox[{"PolyGamma", "[", 
                RowBox[{"1", ",", 
                 FractionBox["\[CapitalDelta]", "2"]}], "]"}]}], "+", 
              RowBox[{"PolyGamma", "[", 
               RowBox[{"1", ",", 
                FractionBox[
                 RowBox[{"1", "+", "\[CapitalDelta]"}], "2"]}], "]"}]}], 
             RowBox[{"Gamma", "[", "\[CapitalDelta]", "]"}]]}], ")"}]}], 
         SqrtBox["\[Pi]"]]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", 
        FractionBox[
         RowBox[{"\[Pi]", " ", "\[CapitalDelta]"}], "2"], "]"}], "2"]}], ",", 
     "0"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Dsoft1RHS", "=", "0"}], ";"}]}], "Input",
 CellChangeTimes->{{3.968223267710387*^9, 3.96822327050076*^9}, {
  3.968223426548573*^9, 3.968223456926319*^9}, {3.968234682542822*^9, 
  3.968234706223731*^9}, {3.968236235921236*^9, 
  3.968236239021183*^9}},ExpressionUUID->"fdaf45d5-8a6a-4865-ab21-\
69a368aeeb80"],

Cell[BoxData[
 StyleBox[
  RowBox[{
   RowBox[{
   "The", " ", "functional", " ", "sum", " ", "rule", " ", "corresponding", " ",
     "to", " ", 
    RowBox[{"eq", ".", " ", 
     RowBox[{"(", 
      RowBox[{"B", ".7"}], ")"}]}]}], ":", "\n", 
   RowBox[{
    FormBox[
     SuperscriptBox[
      SubscriptBox["\[Integral]", "0"], "1"],
     TraditionalForm], " ", 
    RowBox[{"dz", "  ", "[", 
     RowBox[{
      FormBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", 
           SuperscriptBox["z", "2"]}], " ", "-", 
          RowBox[{"2", " ", "z"}], " ", "-", " ", "1"}], ")"}], " "}],
       TraditionalForm], 
      RowBox[{"(", 
       FormBox[
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "+"], 
               RowBox[{"(", "1", ")"}]], " ", 
              RowBox[{"(", "z", ")"}]}], "  ", "-", " ", 
             RowBox[{"3", " ", 
              SuperscriptBox[
               SubscriptBox["G", "+"], 
               RowBox[{"(", "2", ")"}]], " ", 
              RowBox[{"(", "z", ")"}]}]}], ")"}], " ", "+", " ", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "z"}], " ", "-", " ", "1"}], ")"}], " ", 
            SubscriptBox["G", "-"], " ", 
            RowBox[{"(", "z", ")"}]}]}], "]"}], "=", " ", "0."}],
        TraditionalForm]}]}]}]}]}], "Text"]], "Text",
 CellChangeTimes->{{3.968234684214984*^9, 3.96823468844335*^9}, {
  3.968234760766684*^9, 
  3.9682348001239853`*^9}},ExpressionUUID->"4bbcf2b5-a503-47a8-b8cd-\
3de059e1d828"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Dsoft2LHS", "[", "\[CapitalDelta]_", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["4", 
           RowBox[{"1", "+", "\[CapitalDelta]"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"Cos", "[", 
             RowBox[{"\[Pi]", " ", "\[CapitalDelta]"}], "]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["1", "2"], "+", "\[CapitalDelta]"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3360"}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
             "\[CapitalDelta]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "560"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
                "\[CapitalDelta]", " ", 
                RowBox[{"(", 
                 RowBox[{"172", "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
                   "\[CapitalDelta]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "23"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
                    "\[CapitalDelta]"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
             "\[CapitalDelta]", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", "\[CapitalDelta]"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"2", "+", "\[CapitalDelta]", "-", 
                SuperscriptBox["\[CapitalDelta]", "2"]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"PolyGamma", "[", 
                RowBox[{"1", ",", 
                 FractionBox["\[CapitalDelta]", "2"]}], "]"}], "-", 
               RowBox[{"PolyGamma", "[", 
                RowBox[{"1", ",", 
                 FractionBox[
                  RowBox[{"1", "+", "\[CapitalDelta]"}], "2"]}], "]"}]}], 
              ")"}]}]}], ")"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"35", " ", 
          SqrtBox["\[Pi]"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"4", "+", "\[CapitalDelta]"}], "]"}]}], ")"}]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["2", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]"}]}]], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"q", "/", "2"}]}], ")"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], "+", "\[CapitalDelta]"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{"3360", "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
           "\[CapitalDelta]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "560"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
              "\[CapitalDelta]", " ", 
              RowBox[{"(", 
               RowBox[{"172", "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
                 "\[CapitalDelta]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "23"}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
                    "\[CapitalDelta]"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
           "\[CapitalDelta]", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", "\[CapitalDelta]"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"2", "+", "\[CapitalDelta]", "-", 
              SuperscriptBox["\[CapitalDelta]", "2"]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"PolyGamma", "[", 
               RowBox[{"1", ",", 
                FractionBox["\[CapitalDelta]", "2"]}], "]"}]}], "+", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"1", ",", 
               FractionBox[
                RowBox[{"1", "+", "\[CapitalDelta]"}], "2"]}], "]"}]}], 
            ")"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", 
          FractionBox[
           RowBox[{"\[Pi]", " ", "\[CapitalDelta]"}], "2"], "]"}], "2"]}], 
       ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"35", " ", "n", " ", 
        SqrtBox["\[Pi]"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"4", "+", "\[CapitalDelta]"}], "]"}]}], ")"}]}], ",", 
     FractionBox[
      RowBox[{"3", " ", 
       SuperscriptBox["4", 
        RowBox[{"1", "+", "\[CapitalDelta]"}]], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"\[Pi]", " ", "\[CapitalDelta]"}], "2"], "]"}], "2"], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], "+", "\[CapitalDelta]"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"576", "-", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
            "\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "168"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
               "\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{"76", "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
                  "\[CapitalDelta]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "15"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
                    "\[CapitalDelta]"}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
           
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
           
           SuperscriptBox["\[CapitalDelta]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], "2"]}]], "+", 
         RowBox[{"2", " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"1", ",", 
            FractionBox["\[CapitalDelta]", "2"]}], "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"1", ",", 
            FractionBox[
             RowBox[{"1", "+", "\[CapitalDelta]"}], "2"]}], "]"}]}]}], 
        ")"}]}], 
      RowBox[{"35", " ", 
       SqrtBox["\[Pi]"], " ", 
       RowBox[{"Gamma", "[", "\[CapitalDelta]", "]"}]}]]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Dsoft2RHS", "=", "0"}], ";"}]}], "Input",
 CellChangeTimes->{{3.968223267710387*^9, 3.96822327050076*^9}, {
   3.968223426548573*^9, 3.968223456926319*^9}, 3.968234682542822*^9, {
   3.968234804072649*^9, 3.968234816982156*^9}, {3.9682362411453247`*^9, 
   3.968236244168399*^9}},ExpressionUUID->"247a61e7-f635-4252-8552-\
cf73887571b9"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Double - soft", "Subsubsection",
 CellChangeTimes->{{3.9682231203248367`*^9, 
  3.968223124387505*^9}},ExpressionUUID->"c1b226f9-9b3b-4842-8795-\
5901ac2a9588"],

Cell[BoxData[
 StyleBox[
  RowBox[{
   RowBox[{
   "The", " ", "functional", " ", "sum", " ", "rule", " ", "corresponding", " ",
     "to", " ", 
    RowBox[{"eq", ".", " ", 
     RowBox[{"(", 
      RowBox[{"B", ".17"}], ")"}]}]}], ":", "\n", 
   RowBox[{
    FormBox[
     RowBox[{
      RowBox[{
       SuperscriptBox[
        SubscriptBox["\[Integral]", "0"], "1"], " ", 
       RowBox[{
        RowBox[{"dz", " ", "[", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            SubscriptBox["G", "+"], 
            RowBox[{"(", "1", ")"}]], " ", 
           RowBox[{"(", "z", ")"}]}], " ", "-", " ", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            SubscriptBox["G", "+"], 
            RowBox[{"(", "2", ")"}]], " ", 
           RowBox[{"(", "z", ")"}]}], " ", "+", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "z"}], " ", "-", " ", "1"}], ")"}], " ", 
           SubscriptBox["G", "-"], " ", 
           RowBox[{"(", "z", ")"}]}]}], "]"}], "[", " ", 
        RowBox[{
         RowBox[{"z", " ", "log", "  ", "z"}], " ", "+", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "z"}], ")"}], " ", "log", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", "z"}], ")"}]}]}], " ", "]"}]}], " ", "=", " ", 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       SubscriptBox["C", "D"]}]}],
     TraditionalForm], "."}]}], "Text"]], "Text",
 CellChangeTimes->{{3.968234832010351*^9, 3.968234928552882*^9}, 
   3.968235044595006*^9},ExpressionUUID->"cc6ca7b6-b815-4b1e-8bd2-\
42edde831982"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Ddsoft1LHS", "[", "\[CapitalDelta]_", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["2", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "\[CapitalDelta]"}]}]], " ", 
         RowBox[{"Gamma", "[", "\[CapitalDelta]", "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["1", "2"], "+", "\[CapitalDelta]"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3360"}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
            "\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "140"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
               "\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "10"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
                  "\[CapitalDelta]"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "7"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
                  "\[CapitalDelta]"}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
            SuperscriptBox["\[CapitalDelta]", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", "\[CapitalDelta]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"PolyGamma", "[", 
               RowBox[{"1", ",", 
                FractionBox["\[CapitalDelta]", "2"]}], "]"}], "-", 
              RowBox[{"PolyGamma", "[", 
               RowBox[{"1", ",", 
                FractionBox[
                 RowBox[{"1", "+", "\[CapitalDelta]"}], "2"]}], "]"}]}], 
             ")"}]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", 
           FractionBox[
            RowBox[{"\[Pi]", " ", "\[CapitalDelta]"}], "2"], "]"}], "2"]}], 
        ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"35", " ", 
         SqrtBox["\[Pi]"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", "\[CapitalDelta]"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           RowBox[{"2", "+", "\[CapitalDelta]"}], "]"}], "2"]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["2", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "\[CapitalDelta]"}]}]], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "q"}], ")"}], " ", 
         RowBox[{"Gamma", "[", "\[CapitalDelta]", "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["1", "2"], "+", "\[CapitalDelta]"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{"3360", "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
            "\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "140"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
               "\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "10"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
                  "\[CapitalDelta]"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "7"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
                  "\[CapitalDelta]"}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
            SuperscriptBox["\[CapitalDelta]", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", "\[CapitalDelta]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"PolyGamma", "[", 
                RowBox[{"1", ",", 
                 FractionBox["\[CapitalDelta]", "2"]}], "]"}]}], "+", 
              RowBox[{"PolyGamma", "[", 
               RowBox[{"1", ",", 
                FractionBox[
                 RowBox[{"1", "+", "\[CapitalDelta]"}], "2"]}], "]"}]}], 
             ")"}]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", 
           FractionBox[
            RowBox[{"\[Pi]", " ", "\[CapitalDelta]"}], "2"], "]"}], "2"]}], 
        ")"}]}], "/", 
      RowBox[{"(", 
       RowBox[{"35", " ", "n", " ", 
        SqrtBox["\[Pi]"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "\[CapitalDelta]"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"2", "+", "\[CapitalDelta]"}], "]"}], "2"]}], ")"}]}], ",", 
     
     RowBox[{
      RowBox[{"-", "2"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"3", " ", 
         SuperscriptBox["4", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}]], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"Cos", "[", 
            RowBox[{"\[Pi]", " ", "\[CapitalDelta]"}], "]"}]}], ")"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["1", "2"], "+", "\[CapitalDelta]"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{"544", "-", 
           RowBox[{"2", " ", "\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{"648", "+", 
              RowBox[{"\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "968"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "3"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
                  "\[CapitalDelta]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "178"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "53"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"66", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"19", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "13"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
                    "\[CapitalDelta]"}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
            SuperscriptBox["\[CapitalDelta]", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"PolyGamma", "[", 
               RowBox[{"1", ",", 
                FractionBox["\[CapitalDelta]", "2"]}], "]"}], "-", 
              RowBox[{"PolyGamma", "[", 
               RowBox[{"1", ",", 
                FractionBox[
                 RowBox[{"1", "+", "\[CapitalDelta]"}], "2"]}], "]"}]}], 
             ")"}]}]}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"35", " ", 
         SqrtBox["\[Pi]"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
         "\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"3", "+", "\[CapitalDelta]"}], "]"}]}], ")"}]}]}]}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ddsoft1RHS", " ", "=", " ", 
   RowBox[{
    RowBox[{"-", "2"}], " ", "CD"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.968223494068429*^9, 3.96822358117747*^9}, {
  3.968234867035369*^9, 3.968234867234356*^9}, {3.9682349363381987`*^9, 
  3.968234973523555*^9}, {3.968236220663718*^9, 
  3.96823625112781*^9}},ExpressionUUID->"ed8b5181-334c-4ed2-b82c-\
5910ccc21dab"],

Cell[BoxData[
 StyleBox[
  RowBox[{
   RowBox[{
   "The", " ", "functional", " ", "sum", " ", "rule", " ", "corresponding", " ",
     "to", " ", 
    RowBox[{"eq", ".", " ", 
     RowBox[{"(", 
      RowBox[{"B", ".18"}], ")"}]}]}], ":", "\n", 
   FormBox[
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox[
        SubscriptBox["\[Integral]", "0"], "1"], " ", 
       RowBox[{
        RowBox[{"dz", " ", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["z", "2"], " ", "+", " ", 
             RowBox[{"4", "z"}], " ", "-", "3"}], ")"}], 
           SuperscriptBox[
            SubscriptBox["G", "+"], 
            RowBox[{"(", "1", ")"}]], " ", 
           RowBox[{"(", "z", ")"}]}], " ", "+", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["z", "2"], " ", "-", " ", 
             RowBox[{"4", " ", "z"}], " ", "+", " ", "1"}], ")"}], " ", 
           SuperscriptBox[
            SubscriptBox["G", "+"], 
            RowBox[{"(", "2", ")"}]], " ", 
           RowBox[{"(", "z", ")"}]}]}], " ", "]"}], " ", "log", " ", "z"}]}], 
      " ", "+", " ", 
      RowBox[{
       RowBox[{"[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["z", "2"], " ", "-", " ", 
            RowBox[{"6", "z"}], " ", "+", "2"}], ")"}], 
          SuperscriptBox[
           SubscriptBox["G", "+"], 
           RowBox[{"(", "1", ")"}]], " ", 
          RowBox[{"(", "z", ")"}]}], " ", "+", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["z", "2"], " ", "+", 
            RowBox[{"2", " ", "z"}], " ", "-", "2"}], ")"}], " ", 
          SuperscriptBox[
           SubscriptBox["G", "+"], 
           RowBox[{"(", "2", ")"}]], " ", 
          RowBox[{"(", "z", ")"}]}]}], " ", "]"}], " ", "log", " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", "z"}], ")"}]}], " ", "+", "  ", 
      RowBox[{
       SubscriptBox["G", "-"], " ", 
       RowBox[{
        RowBox[{"(", "z", ")"}], " ", "[", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["z", "2"], " ", "-", "1"}], ")"}], " ", "log", "  ",
           "z"}], " ", "-", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["z", "2"], "-", 
            RowBox[{"2", "z"}]}], ")"}], " ", "log", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", "z"}], ")"}]}]}], " ", "]"}]}]}], " ", "=", " ", 
     "0."}],
    TraditionalForm]}], "Text"]], "Text",
 CellChangeTimes->{{3.968235032030849*^9, 
  3.968235153482738*^9}},ExpressionUUID->"9105c51d-753d-43ef-8aff-\
74d7cfcb79ff"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Ddsoft2LHS", "[", "\[CapitalDelta]_", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["4", 
         RowBox[{"2", "+", "\[CapitalDelta]"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"Cos", "[", 
           RowBox[{"\[Pi]", " ", "\[CapitalDelta]"}], "]"}]}], ")"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], "+", "\[CapitalDelta]"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "5040"}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
           "\[CapitalDelta]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "5250"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
              "\[CapitalDelta]", " ", 
              RowBox[{"(", 
               RowBox[{"3990", "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
                 "\[CapitalDelta]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1592"}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
                    "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"310", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
                    "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "29"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
                    "\[CapitalDelta]"}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
           
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
           
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
           
           SuperscriptBox["\[CapitalDelta]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", "\[CapitalDelta]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"PolyGamma", "[", 
              RowBox[{"1", ",", 
               FractionBox["\[CapitalDelta]", "2"]}], "]"}], "-", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"1", ",", 
               FractionBox[
                RowBox[{"1", "+", "\[CapitalDelta]"}], "2"]}], "]"}]}], 
            ")"}]}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"35", " ", 
        SqrtBox["\[Pi]"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
        "\[CapitalDelta]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"4", "+", "\[CapitalDelta]"}], "]"}]}], ")"}]}], ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"70", " ", "q", " ", 
        SqrtBox["\[Pi]"], " ", 
        RowBox[{"Gamma", "[", "\[CapitalDelta]", "]"}]}]], 
      SuperscriptBox["4", 
       RowBox[{"2", "+", "\[CapitalDelta]"}]], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], "+", "\[CapitalDelta]"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "-", 
           RowBox[{"5", " ", "q"}]}], ")"}], " ", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"1", ",", 
           FractionBox["\[CapitalDelta]", "2"]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "8"}], " ", 
            RowBox[{"(", 
             RowBox[{"2520", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
               "\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "5250"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
                  "\[CapitalDelta]", " ", 
                  RowBox[{"(", 
                   RowBox[{"3990", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
                    "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1592"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
                    "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"310", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
                    "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "29"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
                    "\[CapitalDelta]"}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"10", " ", "q", " ", 
            RowBox[{"(", 
             RowBox[{"1008", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
               "\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "5124"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
                  "\[CapitalDelta]", " ", 
                  RowBox[{"(", 
                   RowBox[{"4116", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
                    "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1592"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
                    "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"310", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
                    "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "29"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
                    "\[CapitalDelta]"}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              RowBox[{"5", " ", "q"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
            SuperscriptBox["\[CapitalDelta]", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", "\[CapitalDelta]"}], ")"}], " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"1", ",", 
              FractionBox[
               RowBox[{"1", "+", "\[CapitalDelta]"}], "2"]}], "]"}]}]}], 
          ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
           
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
           
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
           
           SuperscriptBox["\[CapitalDelta]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", "\[CapitalDelta]"}], ")"}]}], ")"}]}]}], ")"}], 
      " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", 
        FractionBox[
         RowBox[{"\[Pi]", " ", "\[CapitalDelta]"}], "2"], "]"}], "2"]}], ",", 
     
     RowBox[{
      FractionBox["4", "35"], " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"\[Pi]", " ", "\[CapitalDelta]"}], "2"], "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "376"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
              "\[CapitalDelta]", " ", 
              RowBox[{"(", 
               RowBox[{"236", "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
                 "\[CapitalDelta]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "610"}], "+", 
                   RowBox[{"83", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
                    "\[CapitalDelta]"}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"2", " ", "\[CapitalDelta]"}], "]"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"2", "-", 
              RowBox[{"3", " ", "\[CapitalDelta]"}], "+", 
              SuperscriptBox["\[CapitalDelta]", "2"]}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Gamma", "[", 
             RowBox[{"3", "+", "\[CapitalDelta]"}], "]"}], "2"]}]]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], "3"], " ", 
           
           RowBox[{"Gamma", "[", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], "]"}]}]], 
         RowBox[{
          SuperscriptBox["4", "\[CapitalDelta]"], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["1", "2"], "+", "\[CapitalDelta]"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["23", 
             SuperscriptBox["\[CapitalDelta]", "2"]], "-", 
            FractionBox[
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"568", "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
                 "\[CapitalDelta]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1108"}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
                    "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"397", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
                    "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "49"}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
                    "\[CapitalDelta]"}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}], 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "\[CapitalDelta]"}], ")"}], "2"], " ",
               "\[CapitalDelta]", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], "2"]}]], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"1", ",", 
               FractionBox["\[CapitalDelta]", "2"]}], "]"}]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"1", ",", 
               FractionBox[
                RowBox[{"1", "+", "\[CapitalDelta]"}], "2"]}], "]"}]}]}], 
           ")"}]}]}]}], ")"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ddsoft2RHS", "=", "0"}], ";"}]}], "Input",
 CellChangeTimes->{{3.968223494068429*^9, 3.96822358117747*^9}, {
  3.968234867035369*^9, 3.968234867234356*^9}, {3.9682349363381987`*^9, 
  3.968234963829022*^9}, {3.9682351729429407`*^9, 3.96823518632568*^9}, {
  3.968236254010112*^9, 
  3.968236258029017*^9}},ExpressionUUID->"cd8d0bbf-5616-4fef-ac47-\
9e2eab086a3f"],

Cell[BoxData[
 StyleBox[
  RowBox[{
   RowBox[{
   "The", " ", "functional", " ", "sum", " ", "rule", " ", "corresponding", " ",
     "to", " ", 
    RowBox[{"eq", ".", " ", 
     RowBox[{"(", 
      RowBox[{"B", ".19"}], ")"}]}]}], ":", "\n", 
   FormBox[
    RowBox[{
     SuperscriptBox[
      SubscriptBox["\[Integral]", "0"], "1"], " ", 
     RowBox[{"dz", " ", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             SubscriptBox["G", "+"], 
             RowBox[{"(", "1", ")"}]], " ", 
            RowBox[{"(", "z", ")"}]}], " ", "-", " ", 
           RowBox[{"3", " ", 
            SuperscriptBox[
             SubscriptBox["G", "+"], 
             RowBox[{"(", "2", ")"}]], " ", 
            RowBox[{"(", "z", ")"}]}]}], ")"}], " ", "[", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["z", "2"], " ", "+", " ", 
             RowBox[{"4", "z"}], " ", "+", "1"}], ")"}], " ", "log", " ", 
           "z"}], " ", "+", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["z", "2"], " ", "-", " ", 
             RowBox[{"6", " ", "z"}], " ", "+", " ", "6"}], ")"}], "  ", 
           RowBox[{"log", "(", 
            RowBox[{"1", "-", "z"}], ")"}]}]}], " ", "]"}], "  ", "+", "  ", 
        RowBox[{
         SubscriptBox["G", "-"], " ", 
         RowBox[{
          RowBox[{"(", "z", ")"}], " ", "[", " ", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"13", " ", 
               SuperscriptBox["z", "2"]}], " ", "-", 
              RowBox[{"8", "z"}], " ", "+", " ", "3"}], ")"}], " ", "log", "  ",
             "z"}], " ", "-", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"13", " ", 
               SuperscriptBox["z", "2"]}], "-", 
              RowBox[{"18", "z"}], " ", "+", " ", "8"}], ")"}], " ", "log", " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", "z"}], ")"}]}]}], " ", "]"}]}]}], " ", "=", 
       " ", "0."}]}]}],
    TraditionalForm]}], "Text"]], "Text",
 CellChangeTimes->{{3.968235257391953*^9, 
  3.968235364159348*^9}},ExpressionUUID->"5937fe64-05a1-45af-93d4-\
d6cd8841ed01"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Ddsoft3LHS", "[", "\[CapitalDelta]_", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"3", " ", 
        SuperscriptBox["4", 
         RowBox[{"1", "+", "\[CapitalDelta]"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"Cos", "[", 
           RowBox[{"\[Pi]", " ", "\[CapitalDelta]"}], "]"}]}], ")"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], "+", "\[CapitalDelta]"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "33600"}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
           "\[CapitalDelta]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "11480"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
              "\[CapitalDelta]", " ", 
              RowBox[{"(", 
               RowBox[{"5040", "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
                 "\[CapitalDelta]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1592"}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
                    "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"310", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
                    "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "29"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
                    "\[CapitalDelta]"}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
           
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
           
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
           
           SuperscriptBox["\[CapitalDelta]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", "\[CapitalDelta]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"PolyGamma", "[", 
              RowBox[{"1", ",", 
               FractionBox["\[CapitalDelta]", "2"]}], "]"}], "-", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"1", ",", 
               FractionBox[
                RowBox[{"1", "+", "\[CapitalDelta]"}], "2"]}], "]"}]}], 
            ")"}]}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"35", " ", 
        SqrtBox["\[Pi]"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
        "\[CapitalDelta]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"4", "+", "\[CapitalDelta]"}], "]"}]}], ")"}]}], ",", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", " ", 
          SuperscriptBox["2", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "\[CapitalDelta]"}]}]], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"q", "/", "2"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["1", "2"], "+", "\[CapitalDelta]"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{"33600", "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
             "\[CapitalDelta]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "11480"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
                "\[CapitalDelta]", " ", 
                RowBox[{"(", 
                 RowBox[{"5040", "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
                   "\[CapitalDelta]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1592"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
                    "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"310", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
                    "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "29"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
                    "\[CapitalDelta]"}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
             SuperscriptBox["\[CapitalDelta]", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", "\[CapitalDelta]"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"PolyGamma", "[", 
                 RowBox[{"1", ",", 
                  FractionBox["\[CapitalDelta]", "2"]}], "]"}]}], "+", 
               RowBox[{"PolyGamma", "[", 
                RowBox[{"1", ",", 
                 FractionBox[
                  RowBox[{"1", "+", "\[CapitalDelta]"}], "2"]}], "]"}]}], 
              ")"}]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", 
            FractionBox[
             RowBox[{"\[Pi]", " ", "\[CapitalDelta]"}], "2"], "]"}], "2"]}], 
         ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"35", " ", "q", " ", 
          SqrtBox["\[Pi]"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
          "\[CapitalDelta]", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"4", "+", "\[CapitalDelta]"}], "]"}]}], ")"}]}], ")"}]}], ",", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", " ", 
          SuperscriptBox["4", 
           RowBox[{"1", "+", "\[CapitalDelta]"}]], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"Cos", "[", 
             RowBox[{"\[Pi]", " ", "\[CapitalDelta]"}], "]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["1", "2"], "+", "\[CapitalDelta]"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{"1072", "-", 
            RowBox[{"6", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
             "\[CapitalDelta]", " ", 
             RowBox[{"(", 
              RowBox[{"192", "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
                "\[CapitalDelta]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "320"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
                   "\[CapitalDelta]", " ", 
                   RowBox[{"(", 
                    RowBox[{"106", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
                    "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "17"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
                    "\[CapitalDelta]"}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
             SuperscriptBox["\[CapitalDelta]", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"PolyGamma", "[", 
                RowBox[{"1", ",", 
                 FractionBox["\[CapitalDelta]", "2"]}], "]"}], "-", 
               RowBox[{"PolyGamma", "[", 
                RowBox[{"1", ",", 
                 FractionBox[
                  RowBox[{"1", "+", "\[CapitalDelta]"}], "2"]}], "]"}]}], 
              ")"}]}]}], ")"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"35", " ", 
          SqrtBox["\[Pi]"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
          "\[CapitalDelta]", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"3", "+", "\[CapitalDelta]"}], "]"}]}], ")"}]}], ")"}]}]}],
     "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ddsoft3RHS", "=", "0"}], ";"}]}], "Input",
 CellChangeTimes->{{3.968223494068429*^9, 3.96822358117747*^9}, {
  3.968234867035369*^9, 3.968234867234356*^9}, {3.9682349363381987`*^9, 
  3.968234963829022*^9}, {3.9682351729429407`*^9, 3.96823518632568*^9}, {
  3.9682353683594017`*^9, 3.968235378826219*^9}, {3.968236261969762*^9, 
  3.9682362645685577`*^9}},ExpressionUUID->"670d1a64-9816-4454-96a6-\
ba2fd55b953c"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1219, 1325},
WindowMargins->{{Automatic, -5}, {Automatic, 0}},
FrontEndVersion->"14.2 for Mac OS X ARM (64-bit) (December 26, 2024)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"d18d3bd2-b590-4dbd-ae82-b3e4693a2430"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 194, 3, 66, "Section",ExpressionUUID->"f8bfcb0e-7ae3-4b9d-b0cd-5c22e0403b5c"],
Cell[CellGroupData[{
Cell[795, 29, 153, 3, 53, "Subsection",ExpressionUUID->"52ed1073-9c84-4a77-a738-853b903c4163"],
Cell[951, 34, 393, 8, 33, "Text",ExpressionUUID->"07c7142a-f42e-48bb-9a51-af4979351a83"],
Cell[CellGroupData[{
Cell[1369, 46, 157, 3, 43, "Subsubsection",ExpressionUUID->"d7db14e8-faa0-4443-80da-368dd61ff954"],
Cell[1529, 51, 770, 23, 57, "Text",ExpressionUUID->"36b7765a-7c47-487f-8f9f-cfe174d3428d"],
Cell[2302, 76, 2819, 77, 127, "Input",ExpressionUUID->"34d6893e-b8e1-4f91-a7ef-f6dad46a0fa3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5158, 158, 163, 3, 43, "Subsubsection",ExpressionUUID->"f1be5678-220d-4d80-ae27-8033e4335b5e"],
Cell[5324, 163, 1343, 39, 56, "Text",ExpressionUUID->"f5ae9f39-df8b-422f-9b31-129f64b396d4"],
Cell[6670, 204, 9553, 260, 490, "Input",ExpressionUUID->"ade95885-915b-42df-91a2-d790b647bc43"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[16272, 470, 161, 3, 53, "Subsection",ExpressionUUID->"3b1cff26-0da8-4910-9dcc-1a16bbb8639b"],
Cell[16436, 475, 373, 7, 33, "Text",ExpressionUUID->"22a48872-2baf-4976-a654-48670d8d1950"],
Cell[CellGroupData[{
Cell[16834, 486, 156, 3, 43, "Subsubsection",ExpressionUUID->"f2ed0e2b-c552-4a8c-8227-a89bae649e62"],
Cell[16993, 491, 996, 31, 57, "Text",ExpressionUUID->"7d2fc546-ca96-48f7-9106-f547dedb7914"],
Cell[17992, 524, 7567, 185, 251, "Input",ExpressionUUID->"fdaf45d5-8a6a-4865-ab21-69a368aeeb80"],
Cell[25562, 711, 1678, 51, 69, "Text",ExpressionUUID->"4bbcf2b5-a503-47a8-b8cd-3de059e1d828"],
Cell[27243, 764, 10704, 280, 321, "Input",ExpressionUUID->"247a61e7-f635-4252-8552-cf73887571b9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[37984, 1049, 166, 3, 43, "Subsubsection",ExpressionUUID->"c1b226f9-9b3b-4842-8795-5901ac2a9588"],
Cell[38153, 1054, 1612, 47, 69, "Text",ExpressionUUID->"cc6ca7b6-b815-4b1e-8bd2-42edde831982"],
Cell[39768, 1103, 11996, 315, 403, "Input",ExpressionUUID->"ed8b5181-334c-4ed2-b82c-5910ccc21dab"],
Cell[51767, 1420, 2759, 81, 69, "Text",ExpressionUUID->"9105c51d-753d-43ef-8aff-74d7cfcb79ff"],
Cell[54529, 1503, 17795, 463, 500, "Input",ExpressionUUID->"cd8d0bbf-5616-4fef-ac47-9e2eab086a3f"],
Cell[72327, 1968, 2348, 67, 69, "Text",ExpressionUUID->"5937fe64-05a1-45af-93d4-d6cd8841ed01"],
Cell[74678, 2037, 14292, 367, 405, "Input",ExpressionUUID->"670d1a64-9816-4454-96a6-ba2fd55b953c"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


